Centrality dependence of charged particle production at large transverse momentum in Pb-Pb collisions at $\sqrt{s_{\rm{NN}}} = 2.76$ TeV

The inclusive transverse momentum ($p_{\rm T}$) distributions of primary charged particles are measured in the pseudo-rapidity range $|\eta|<0.8$ as a function of event centrality in Pb-Pb collisions at $\sqrt{s_{\rm{NN}}}=2.76$ TeV with ALICE at the LHC. The data are presented in the $p_{\rm T}$ range $0.15<p_{\rm T}<50$ GeV/$c$ for nine centrality intervals from 70-80% to 0-5%. The Pb-Pb spectra are presented in terms of the nuclear modification factor $R_{\rm{AA}}$ using a pp reference spectrum measured at the same collision energy. We observe that the suppression of high-$p_{\rm T}$ particles strongly depends on event centrality. In central collisions (0-5%) the yield is most suppressed with $R_{\rm{AA}}\approx0.13$ at $p_{\rm T}=6$-7 GeV/$c$. Above $p_{\rm T}=7$ GeV/$c$, there is a significant rise in the nuclear modification factor, which reaches $R_{\rm{AA}} \approx0.4$ for $p_{\rm T}>30$ GeV/$c$. In peripheral collisions (70-80%), the suppression is weaker with $R_{\rm{AA}} \approx 0.7$ almost independently of $p_{\rm T}$. The measured nuclear modification factors are compared to other measurements and model calculations.

==> anc/raa_c0_20.txt <==
%auto-ignore

Nuclear Modification Factor RAA
RE: Pb-Pb -> charged X
Centrality: 0-20%
sqrt(sNN) : 2.76 TeV
ETA : -0.8 - 0.8
x: PT in GeV/c
y: RAA

normalization uncertainty (%): 
dy+   dy- 
4.35 -4.35 

x	xlow	xhigh	y	dy+	dy-	dy+	dy- 
0.175000 0.150000 0.200000 0.203922 0.000307 -0.000307 0.031187 -0.031187 
0.225000 0.200000 0.250000 0.210184 0.000205 -0.000205 0.027158 -0.027158 
0.275000 0.250000 0.300000 0.217482 0.000199 -0.000199 0.026033 -0.026033 
0.325000 0.300000 0.350000 0.226568 0.000203 -0.000203 0.026167 -0.026167 
0.375000 0.350000 0.400000 0.236043 0.000212 -0.000212 0.026948 -0.026948 
0.425000 0.400000 0.450000 0.247602 0.000227 -0.000227 0.028755 -0.028755 
0.475000 0.450000 0.500000 0.259340 0.000247 -0.000247 0.029840 -0.029840 
0.525000 0.500000 0.550000 0.270974 0.000272 -0.000272 0.030749 -0.030749 
0.575000 0.550000 0.600000 0.282744 0.000299 -0.000299 0.031693 -0.031693 
0.625000 0.600000 0.650000 0.294616 0.000332 -0.000332 0.032186 -0.032186 
0.675000 0.650000 0.700000 0.306760 0.000368 -0.000368 0.033430 -0.033430 
0.725000 0.700000 0.750000 0.318363 0.000410 -0.000410 0.034649 -0.034649 
0.775000 0.750000 0.800000 0.328537 0.000458 -0.000458 0.035706 -0.035706 
0.825000 0.800000 0.850000 0.341218 0.000516 -0.000516 0.037022 -0.037022 
0.875000 0.850000 0.900000 0.352041 0.000581 -0.000581 0.038172 -0.038172 
0.925000 0.900000 0.950000 0.363223 0.000648 -0.000648 0.039380 -0.039380 
0.975000 0.950000 1.000000 0.373060 0.000717 -0.000717 0.040432 -0.040432 
1.050000 1.000000 1.100000 0.386391 0.000484 -0.000484 0.041852 -0.041852 
1.150000 1.100000 1.200000 0.404571 0.000537 -0.000537 0.043858 -0.043858 
1.250000 1.200000 1.300000 0.418474 0.000620 -0.000620 0.045497 -0.045497 
1.350000 1.300000 1.400000 0.429047 0.000647 -0.000647 0.046723 -0.046723 
1.450000 1.400000 1.500000 0.437705 0.000813 -0.000813 0.047752 -0.047752 
1.550000 1.500000 1.600000 0.446093 0.000843 -0.000843 0.049514 -0.049514 
1.650000 1.600000 1.700000 0.452458 0.001034 -0.001034 0.050184 -0.050184 
1.750000 1.700000 1.800000 0.457091 0.001062 -0.001062 0.050693 -0.050693 
1.850000 1.800000 1.900000 0.465534 0.001302 -0.001302 0.051614 -0.051614 
1.950000 1.900000 2.000000 0.465848 0.001323 -0.001323 0.051618 -0.051618 
2.100000 2.000000 2.200000 0.456432 0.001124 -0.001124 0.050457 -0.050457 
2.300000 2.200000 2.400000 0.443382 0.001127 -0.001127 0.048922 -0.048922 
2.500000 2.400000 2.600000 0.432148 0.001430 -0.001430 0.047584 -0.047584 
2.700000 2.600000 2.800000 0.409902 0.001401 -0.001401 0.045050 -0.045050 
2.900000 2.800000 3.000000 0.383251 0.002154 -0.002154 0.042045 -0.042045 
3.100000 3.000000 3.200000 0.355891 0.001515 -0.001515 0.038966 -0.038966 
3.300000 3.200000 3.400000 0.329773 0.001468 -0.001468 0.036036 -0.036036 
3.500000 3.400000 3.600000 0.310930 0.001457 -0.001457 0.033902 -0.033902 
3.700000 3.600000 3.800000 0.288866 0.001438 -0.001438 0.031431 -0.031431 
3.900000 3.800000 4.000000 0.266216 0.001415 -0.001415 0.028906 -0.028906 
4.250000 4.000000 4.500000 0.235070 0.001364 -0.001364 0.025461 -0.025461 
4.750000 4.500000 5.000000 0.203111 0.001302 -0.001302 0.022000 -0.022000 
5.250000 5.000000 5.500000 0.179944 0.000928 -0.000928 0.019515 -0.019515 
5.750000 5.500000 6.000000 0.168794 0.000835 -0.000835 0.018326 -0.018326 
6.250000 6.000000 6.500000 0.162685 0.000818 -0.000818 0.017685 -0.017685 
6.750000 6.500000 7.000000 0.161700 0.000865 -0.000865 0.017591 -0.017591 
7.500000 7.000000 8.000000 0.162485 0.000879 -0.000879 0.017684 -0.017684 
8.500000 8.000000 9.000000 0.171911 0.001127 -0.001127 0.018726 -0.018726 
9.500000 9.000000 10.000000 0.182923 0.001457 -0.001457 0.019984 -0.019984 
10.500000 10.000000 11.000000 0.194058 0.001856 -0.001856 0.021359 -0.021359 
11.500000 11.000000 12.000000 0.207480 0.002343 -0.002343 0.023024 -0.023024 
12.500000 12.000000 13.000000 0.220213 0.002902 -0.002902 0.024757 -0.024757 
13.500000 13.000000 14.000000 0.228001 0.003495 -0.003495 0.026065 -0.026065 
14.500000 14.000000 15.000000 0.243310 0.004257 -0.004257 0.028338 -0.028338 
15.500000 15.000000 16.000000 0.253913 0.005068 -0.005068 0.030190 -0.030190 
17.000000 16.000000 18.000000 0.276538 0.005160 -0.005160 0.033964 -0.033964 
19.000000 18.000000 20.000000 0.302647 0.006915 -0.006915 0.038876 -0.038876 
21.000000 20.000000 22.000000 0.325056 0.009012 -0.009012 0.043734 -0.043734 
23.000000 22.000000 24.000000 0.340061 0.011411 -0.011411 0.048448 -0.048448 
25.000000 24.000000 26.000000 0.360953 0.014407 -0.014407 0.054522 -0.054522 
27.000000 26.000000 28.000000 0.378807 0.017868 -0.017868 0.059593 -0.059593 
29.000000 28.000000 30.000000 0.422204 0.022683 -0.022683 0.069066 -0.069066 
31.000000 30.000000 32.000000 0.401621 0.026136 -0.026136 0.068190 -0.068190 
33.000000 32.000000 34.000000 0.398109 0.030570 -0.030570 0.070037 -0.070037 
35.000000 34.000000 36.000000 0.454668 0.038216 -0.038216 0.082637 -0.082637 
38.000000 36.000000 40.000000 0.452881 0.033867 -0.033867 0.085995 -0.085995 
42.500000 40.000000 45.000000 0.467349 0.041259 -0.041259 0.094165 -0.094165 
47.500000 45.000000 50.000000 0.533206 0.059182 -0.059182 0.113864 -0.113864 

